The TIME Table: Rotation and Ages of Cool Exoplanet Host Stars

Age is a stellar parameter that is both fundamental and difficult to determine. Among middle-aged M dwarfs, the most prolific hosts of close-in and detectable exoplanets, gyrochronology is the most promising method to assign ages, but requires calibration by rotation-temperature sequences (gyrochrones) in clusters of known ages. We curated a catalog of 249 late K- and M-type (($T_{eff}$=3200-4200K) exoplanet host stars with established rotation periods, and applied empirical, temperature-dependent rotation-age relations based on relevant published gyrochrones, including one derived from observations of the 4 Gyr-old open cluster M67. We estimated ages for 227 of these stars, and upper limits for 8 others, excluding 14 which have too rapidly rotating or are otherwise outside the valid parameter range of our gyrochronology. We estimated uncertainties based on observed scatter in rotation periods in young clusters, error in the gyrochrones, and uncertainties in temperature and non-solar metallicity. For those stars with measured metallicities, we provide but do not incorporate a correction for the effects of deviation from solar metallicity. The age distribution of our sample declines to near zero at 10 Gyr, the age of the Galactic disk, with the handful of outliers explainable by large uncertainties. Continued addition or extension of cluster rotation sequences to more thoroughly calibrate the gyrochronology in time and temperature space, more precise and robust measurement of rotation periods, and more accurate stellar parameter measurements will enable continued improvements in the age estimates of these important exoplanet host stars.

==> anc/time_table.mrt <==
Table: Catalog of Cool Host Stars with Established Rotation Periods
===================================================================================
Catalog reference paper
    Gaidos, E., Claytor, Z., Dungee, R., Ali, A., and Feiden, G. A.,
    The TIME Table: Rotation and Ages of Cool Exoplanet Host Stars, MNRAS, in press
===================================================================================
ADC_Keywords: Stars, ages ; Stars, late-type; Planets

Description:
    Catalog of 249 late K- and M-type exoplanet host stars with rotation periods
    obtained from the literature or new analysis of space- or ground-based time-
    series photometry as of August 2022.  Model-based, metallicity-dependent
    corrections are provided but not included in gyrochronological age estimates.
    Please cite the reference paper if any information from this table is used.
===================================================================================
Byte-by-byte Description of file: time_table.mrt
-----------------------------------------------------------------------------------
   Bytes Format Units Label  Explanations
-----------------------------------------------------------------------------------
   1- 15 A15    ---     Name     Host star name
  17     A1     ---     Binary   Binary flag
  19- 22 I4     K       Teff     Effective temperature
  24- 28 F5.2   ---     [Fe/H]   Metallicity
  30- 35 F6.2   d       Prot     Rotation period
  37- 41 F5.2   d     e_Prot     Rotation period uncertainty
  43- 44 A2     ---     Method   Method for obtaining rotation period (1) 
  46- 50 F5.2   Gyr     Age      Estimated age
  52- 56 F5.2   Gyr   e_Age      Age uncertainty 
  58- 62 F5.2   Gyr     corr     Metallicity-dependent age correction
  64     A1     ---     fail     Flag for age assignment failure
  66     A1     ---     ul       Flag for upper limit
  68     A1     ---     pms      Flag for pre-main sequence star
  70     A1     ---     no_err   Flag for lack of a reported period error (2)
  72- 99 A28    ---     Note     Instrument key and citation for rotation period (3)

--------------------------------------------------------------------------------
Note (1): P=photometric; S=spectroscopy; PS=hybrid
Note (2): If no error was reported then a value of 1 day was assumed
Note (3): Instrument Keys: AN=All-Sky Automated Survey for Super-Novae (ASAS-SN);
AP=APACHE, AS=All Sky Automated Survey (ASAS); CA=CARMENES; ES=ESPRESSO; FA=Fairborn;
HA=HARPS, HN=Hungarian Automated Telescope Network (HAT-Net); K2=Kepler K2; KE=Kepler;
LC=Las Cumbres Observatory Global Telescope; ME=MEarth, NS=Northern Sky Variability
Survey (NSVS); OS=Observatorio de Sierra Nevada; SP=SPIRou; ST=STELLA; TE=TESSr2014};
TJ=Telescope Joan Oro (TJO); WA=Wide Angle Search for Planets (WASP)
--------------------------------------------------------------------------------
EPIC 201170410  Y 3650 -0.05  20.16  1.60 P   1.77  0.58 +0.00 N N N N K2 this work
EPIC 211822797  - 3856 +0.14  15.88  0.72 P   1.18  0.24 +0.03 N N N N K2 Reinhold2020
G 264-012       - 3326 +0.10 100.00  6.00 PS  6.66  3.26 +0.12 N N N N TE/ME/AN/CA Amado2021
G 9-40          - 3713 +0.04  34.08 11.46 P   5.35  2.57 +0.00 N N N N K2 Reinhold2020
GJ 1132         - 3270 -0.12 122.30  5.50 P   6.31  3.23       N N N N ME Cloutier2017
GJ 1148         - 3304 +0.16  73.50  0.00 P   4.44  1.60 +0.51 N N N Y HA Hartman2011
GJ 1214         - 3252 +0.29 125.00  5.00 P   5.91  3.00       N N N N ST Mallonn2018
GJ 1252         - 3458 +0.10  64.00  4.00 P   6.61  2.34 +0.58 N N N N WA Shporer2020
GJ 1265         - 4052 -0.04  29.17  6.27 P   4.44  1.53 +0.11 N N N N K2 Reinhold2020
GJ 15 A         Y 3607 -0.32  43.82  0.56 PS  5.87  1.14 -0.66 N N N N Fa/HI Howard2014
GJ 176          - 3680 +0.14  38.92  0.00 P   5.60  0.90 +0.52 N N N Y AS Kiraga2007
GJ 229          Y 3790        27.30  0.00 P   3.77  0.51       N N N Y AS Suarez-Mascareno2016
GJ 251          - 3389 -0.03 122.10  2.05 PS 12.52  5.86       N N N N WA/CA Stock2020
GJ 27.1         - 3578       139.00  3.50 P  34.94  7.93       N N N N AS this work
GJ 273          - 3317 +0.09  93.50 16.00 S   6.12  3.17 +0.09 N N N N HA Suarez-Mascareno2017
GJ 3138         - 3899 -0.30  42.50  0.00 S   8.44  0.95 +0.14 N N N Y HA Astudillo-Defru2017b
GJ 3293         - 3600 +0.11  41.00  0.00 S   5.19  1.06 +0.40 N N N Y HA Astudillo-Defru2017b
GJ 338 B        Y 3770 -0.03  10.17  0.00 P   0.91             N Y N Y K2 Magaudda2020
GJ 3470         - 3611 +0.20  20.70  0.15 P   1.65  0.54 +0.16 N N N N Fa Biddle2014
GJ 3473         Y 3347 +0.11 168.30  3.65 P  16.46  8.46       N N N N ME/TJ Kemmer2020
GJ 357          - 3480 -0.12  77.80  2.10 P   9.76  3.31 -0.30 N N N N AS/AN/NS Luque2019
GJ 367          - 3687 -0.01  48.00  2.00 P   7.95  1.31 +0.04 N N N N WA Lam2021
GJ 3779         - 3324 +0.00  95.00  5.00 PS  6.13  2.87       N N N N ME/CA Luque2018
GJ 3929         - 3369 +0.00 122.00 13.00 P  11.10  5.76 -0.36 N N N N HA/AN Kemmer2022
GJ 393          - 3548 -0.18  34.15  0.22 P   3.32  0.87 -0.24 N N N N K2 Amado2021
GJ 3942         - 3850 -0.04  16.30  0.10 PS  1.18  0.24 +0.01 N N N N AS/HA Suarez-Mascareno2018
GJ 3998         - 3825 -0.16  33.00  0.00 P   5.25  0.69       N N N Y AP Giacobbe2020
GJ 411          - 3719 -0.36  56.16  0.27 P  10.73  1.52 -0.52 N N N N Fa Diaz2019
GJ 414 A        Y 4120 +0.24  40.00  4.00 P   5.87  1.77 +0.51 N N N N KE Dedrick2021
GJ 4276         - 3440 +0.12   6.14  0.00 P                    Y N N Y AP Giacobbe2020
GJ 436          - 3479 +0.01  44.10  0.20 P   4.32  1.09 +0.00 N N N N Fa Lothringer2018
GJ 486          - 3290 -0.15  49.90  5.50 P   3.51  0.81 -0.13 N N N N AS/LC/WA/TJ/OS Caballero2022
GJ 514          - 3755 -0.09  30.00  0.90 S   4.11  0.60 +0.03 N N N N HA Suarez-Mascareno2017
GJ 581          - 3490 -0.09 130.00  2.00 S  23.26  7.70       N N N N HA Robertson2014
GJ 625          - 3540 -0.35  76.79  0.13 P  11.96  3.14       N N N N WA Diez-Alonso2019
GJ 628          - 3305 -0.02  89.30  1.80 P   5.27  2.32       N N N N Fa Kane2017
GJ 649          - 3741 +0.03  23.80  0.10 P   2.96  0.51 +0.11 N N N N AS Diez-Alonso2019
GJ 667 C        Y 3755       103.90  0.70 S  30.59  4.06       N N N N HA Suarez-Mascareno2015
GJ 674          - 3453 -0.28  35.00  0.10 P   2.85  0.72 -0.28 N N N N AS Suarez-Mascareno2016
GJ 676 A        Y 3827 +0.23  41.20  3.80 S   7.58  1.46 +0.56 N N N N HA Suarez-Mascareno2015
GJ 685          - 3844 +0.10  19.30  0.30 P   2.25  0.36 +0.15 N N N N TJ Diez-Alonso2019
GJ 687          - 3439 +0.05  61.80  1.00 P   5.82  1.99 +0.42 N N N N Fa Burt2014
GJ 720 A        Y 4013 +0.01  36.05  1.41 S   6.26  1.05 +0.21 N N N N HA Gonzalez-Alvarez2021
GJ 740          - 3832 +0.08  35.56  0.07 S   5.97  0.72 +0.32 N N N N CA/HA Toledo-Padron2021
GJ 832          - 3522 -0.30  45.70  9.30 S   5.20  2.13 -0.98 N N N N HA Suarez-Mascareno2015
GJ 849          - 3551 +0.25  39.20  6.30 S   4.33  1.55 +0.68 N N N N HA Suarez-Mascareno2015
GJ 876          - 3472 +0.17  31.31  8.15 P   2.70  1.35 +0.29 N N N N K2 Reinhold2020
GJ 96           - 3892 +0.14  29.50  0.50 P   4.67  0.52 +0.47 N N N N WA Diez-Alonso2019
GJ 9689         - 3880 -0.11  39.30  0.40 S   7.35  0.82 +0.18 N N N N HA Maldonado2021
Gl 49           Y 3740 +0.13  18.40  0.70 S   1.55  0.41 +0.07 N N N N HA Suarez-Mascareno2018
Gl 686          - 3657 -0.25  37.00  0.00 S   4.94  0.86 -0.46 N N N Y CA Lalitha2019
HATS-6          - 3770 +0.20  35.10  0.00 P   5.41  0.75 +0.54 N N N Y HA Hartman2015
HATS-71         - 3405 +0.17  41.72  0.14 P   3.52  0.75 +0.57 N N N N HA Bakos2020
HATS-75         - 3790 +0.52  35.04  0.00 P   5.55  0.71 +0.31 N N N N HA Bakos2020
HATS-76         - 4016 +0.32  15.16  0.00 P   1.17  0.14 +0.18 N N N N HA Bakos2020
HD 147379       Y 3893 +0.16  21.10  0.00 0   2.88  0.38 +0.28 N N N Y CA Reiners2018
HD 180617       Y 3558 +0.10  46.04  0.20 P   5.62  1.28 +0.36 N N N N AS Diez-Alonso2019
HD 238090       Y 3933 -0.03  96.70  3.45 PS 32.24  3.87       N N N N CA/ME/NS/SN/TJ Stock2020
HIP 12961       - 4092 -0.07  16.60  0.00 S   1.52  0.31 +0.08 N N N Y HA Forveille2011
K2-104          - 3701 +0.14  17.98  0.88 P   1.33  0.41 +0.02 N N N N K2 Reinhold2020
K2-117          - 3765 -0.05  18.78  1.75 P   1.86  0.65 +0.04 N N N N K2 Reinhold2020
K2-122          Y 3866 +0.32  28.67  4.19 P   4.44  1.11 +0.45 N N N N K2 Reinhold2020
K2-123          - 3846 +0.03  18.86  1.77 P   2.07  0.67 +0.06 N N N N K2 Reinhold2020
K2-124          - 3570 +0.02  38.88  2.24 P   4.46  1.07 +0.08 N N N N K2 this work
K2-125          - 3650        51.34  4.72 P   8.32  1.86       N N N N K2 this work
K2-129          - 3460        46.42  4.48 P   4.44  1.31       N N N N K2 this work
K2-133          - 3732        35.75 14.06 P   6.20  3.25       N N N N K2 Reinhold2020
K2-14           - 3870 -0.37  43.98  5.88 P   8.83  2.13 -0.18 N N N N K2 this work
K2-147          - 3775 -0.10  36.29 15.02 P   6.78  3.63 -0.33 N N N N K2 Reinhold2020
K2-148 A        Y 3926 -0.11  14.75  1.07 P   1.15  0.23 +0.08 N N N N K2 Reinhold2020
K2-148 B        Y 3905 -0.11  16.28  1.29 P   1.38  0.36 +0.06 N N N N K2 Reinhold2020
K2-151          Y 3700 -0.19  47.28  5.12 P   7.98  1.79 -0.34 N N N N K2 this work
K2-152          - 3988 +0.12  15.47  1.17 P   1.27  0.27 +0.05 N N N N K2 Reinhold2020
K2-153          - 3845        39.10  0.50 P   7.06  0.85       N N N N ZT this work
K2-155          - 3920 -0.42  24.66  2.96 P   3.63  0.75 +0.05 N N N N K2 this work
K2-17           - 4102 +0.15  14.81  1.08 P   1.20  0.21 +0.12 N N N N K2 Reinhold2020
K2-18           Y 3506 +0.09  33.62 15.65 P   4.00  2.34 -0.02 N N N N K2 Reinhold2020
K2-21           - 4006 -0.11  19.33  1.88 P   2.39  0.62 +0.12 N N N N K2 Reinhold2020
K2-22           Y 3880 +0.02  15.22  0.52 P   1.11  0.20 +0.01 N N N N K2 this work
K2-240          - 3787 -0.10  10.98  0.51 P   0.91             N Y N N K2 Reinhold2020
K2-242          - 3732 -0.01  21.69  2.51 P   2.48  0.74 +0.02 N N N N K2 Reinhold2020
K2-251          - 3745 -0.04  17.45  1.49 P   1.42  0.51 +0.03 N N N N K2 Reinhold2020
K2-257          - 3619 -0.03  20.84  2.26 P   1.76  0.64 -0.01 N N N N K2 Reinhold2020
K2-26           - 3785        85.90  4.00 P  23.43  3.46       N N N N ZT this work
K2-264          - 3924 +0.12  21.19  2.36 P   2.84  0.69 +0.24 N N N N K2 Reinhold2020
K2-284          - 4062 +0.00   8.84  0.52 P   0.85             N Y N N K2 Reinhold2020
K2-286          - 3930 +0.00  28.91  6.19 P   4.73  1.64 +0.06 N N N N K2 this work
K2-288 B        Y 3340 -0.21  44.70  4.56 P   3.50  0.84 -0.32 N N N N K2 this work
K2-3            - 3841 -0.30  19.89  2.01 P   2.38  0.69 +0.03 N N N N K2 Reinhold2020
K2-315          - 3300 -0.24  59.14  7.22 P   3.91  1.17 -0.30 N N N N K2 this work
K2-322          - 4140        16.04  0.64 P   1.39  0.20       N N N N K2 this work
K2-326          - 3920        22.56  2.37 P   3.17  0.65       N N N N K2 this work
K2-33           - 3540         6.25  0.77 P                    Y N N N K2 Reinhold2020
K2-343          - 3807 -0.10  24.40  3.11 P   3.31  0.75 +0.09 N N N N K2 Reinhold2020
K2-345          - 3780 +0.26  18.89  1.19 P   1.88  0.57 +0.25 N N N N K2 this work
K2-377          - 4200 -0.01  39.14  3.66 P   4.78  1.32 +0.12 N N N N K2 this work
K2-387          - 3570 +0.13  34.31  6.04 P   3.63  1.43 +0.30 N N N N K2 this work
K2-4            - 4044 -0.12  19.61  1.94 P   2.46  0.60 +0.12 N N N N K2 Reinhold2020
K2-404          - 3750 +0.01  34.36  7.32 P   5.25  1.86 +0.11 N N N N K2 this work
K2-43           - 3857         9.89  0.59 P   0.91             N Y N N K2 Reinhold2020
K2-45           - 4100        21.12  1.79 P   2.81  0.45       N N N N K2 this work
K2-5            - 3930 -0.31  27.90  2.60 P   4.38  0.77 +0.14 N N N N K2 this work
K2-54           - 3879        16.68  1.36 P   1.45  0.42       N N N N K2 Reinhold2020
K2-69           - 4130        22.58  4.63 P   2.92  0.84       N N N N K2 this work
K2-83           - 3910        31.32  2.42 P   5.21  0.85       N N N N K2 this work
K2-88           - 3537        32.21  9.10 P   3.27  1.65       N N N N K2 Reinhold2020
K2-89           - 3691        23.79  3.24 P   2.64  0.81       N N N N K2 Reinhold2020
K2-90           - 4136 -0.23  25.21  3.86 P   3.29  0.71 +0.21 N N N N K2 Reinhold2020
K2-95           - 3501 +0.14  23.50  2.30 P   1.40  0.62 +0.04 N N N N K2 Reinhold2020
L 168-9         - 3800 +0.04  29.80  1.30 P   4.35  0.63 +0.20 N N N N WA Astudillo-Defru2020
L 98-59         - 3412       100.00  0.00 S  10.40  4.48       N N N Y HA Cloutier2019
LHS 1140        - 3216 -0.24 130.90  3.20 PS  5.44  2.54       N N N N ES/HA/ME Lillo-Box2020
LHS 1815        - 3643 -0.12  47.80  0.70 P   7.27  1.25 -0.14 N N N N TE/WA Gan2020
LP 714-47       - 3950 +0.41  33.00  3.00 P   5.72  1.05 +0.34 N N N N WA Dreizler2020
LSPM J2116+0234 - 3475 -0.05  42.00  0.00 S   4.01  0.97 -0.09 N N N Y CA Lalitha2019
LTT 1445 A      Y 3340 -0.34   1.39  0.05 P                    Y N N N TE Canto-Martins2020
NGTS-1          - 3916 +0.00  43.00  0.00 P   8.68  0.97 +0.15 N N N Y NG Bayliss2018
Ross 458        Y 3725         2.89  0.00 P                    Y N N Y ME Newton2017
TOI-1201        Y 3476 +0.05  21.00  2.00 P   1.14  0.49 -0.04 N N N N WA/AN Kossakowski2021
TOI-1235        - 3997 +0.33  41.20  1.20 PS  7.90  1.20 +0.17 N N N N AS/NS/HA/CA Bluhm2021
TOI-1238        - 4089 +0.31  40.00  0.50 P   6.28  1.54 +0.11 N N N N AS Gonzalez-Alvarez2022
TOI-1634        Y 3550 +0.23  24.80  0.00 P   1.79  0.69 +0.22 N N N Y TE Hirano2021
TOI-1685        - 3434 -0.13  19.00  0.00 S   1.11  0.41 -0.08 N N N Y CA Bluhm2021
TOI-1693        - 3499 +0.03  38.00  0.50 P   3.67  0.87 +0.10 N N N N ZT Giacalone2022
TOI-1759        - 4009 +0.00  35.65  0.16 S   6.16  0.95 +0.20 N N N N SP Martioli2022
TOI-178         Y 4316 -0.23  36.00  0.00 S   3.86  0.57 +0.23 N N N Y ES Leleu2021
TOI-2136        - 3366 -0.02  85.60  2.70 P   6.58  2.90       N N N N ZT Beard2022
TOI-269         - 3514 -0.29  35.70  2.00 P   3.38  0.94 -0.57 N N N N WA Cointepas2021
TOI-270         - 3506 -0.20  58.00  4.00 S   6.87  2.13 -0.80 N N N N HA/ES VanEylen2021
TOI-3714        Y 3660 +0.10  23.30  0.30 P   2.37  0.65 +0.07 N N N N ZT Canas2022
TOI-519         - 3350        84.30  2.00 P   6.00  2.59       N N N N ZT Parvianen2021
TOI-540         - 3216         0.73  0.00 P                    Y N N N TE Ment2021
TOI-620         - 3708 +0.35   8.90  0.00 P   0.91             N Y N Y TE Reefe2022
TOI-700         - 3480 -0.07  54.00  0.80 P   5.61  1.68 -0.22 N N N N AS Gilbert2020
TOI-776         - 3709 -0.20  22.70  0.40 P   2.61  0.57 -0.05 N N N N Ev Howard2021
TOI-833         - 3871        15.20  0.10 P   1.10  0.17       N N N N AS this work
TYC 2187-512-1  - 3866 +0.08  41.00  1.70 P   7.78  1.01 +0.26 N N N N WA Diez-Alonso2019
WASP-43         - 4400 -0.05  15.69  0.07 P   1.35  0.12 +0.10 N N N N AS this work
KOI-247         - 3732 +0.02  16.19  1.32 P   1.03  0.35 +0.00 N N N N Ke Santos2019
KOI-249         Y 3547 -0.14  46.43  3.32 P   5.58  0.81 -0.36 N N N N Ke Santos2019
KOI-251         - 3808 -0.06  14.39  1.04 P   1.09  0.20 +0.01 N N N N Ke Santos2019
KOI-253         - 3757 +0.48  37.71  3.26 P   6.00  0.97 +0.39 N N N N Ke Santos2019
KOI-254         - 3793 +0.32  15.64  1.10 P   1.14  0.24 +0.14 N N N N Ke Santos2019
KOI-314         - 3846 -0.24  19.12  1.87 P   2.21  0.67 +0.06 N N N N Ke Santos2019
KOI-430         - 4200 -0.12  15.74  0.61 P                    Y N N N Ke Santos2019
KOI-463         Y 3395 -0.12  50.81  3.65 P   3.10  0.37 -0.07 N N N N Ke Santos2019
KOI-478         - 3744 +0.20  34.22  2.86 P   5.03  0.80 +0.45 N N N N Ke Santos2019
KOI-571         - 3751 -0.34  33.75  2.40 P   4.96  0.70 -0.34 N N N N Ke Santos2019
KOI-596         - 3669 +0.00  36.93  1.43 P   5.11  0.54 +0.09 N N N N Ke Santos2019
KOI-610         - 4102 -0.06  36.18  4.57 P   5.11  1.07 +0.21 N N N N Ke Santos2019
KOI-663         - 4121 -0.34  34.71  5.07 P   4.42  0.95 +0.31 N N N N Ke Santos2019
KOI-739         - 3736 +0.12  42.14  4.02 P   6.99  1.22 +0.35 N N N N Ke Santos2019
KOI-775         - 4126 +0.04  11.85  0.92 P   1.01  0.15 +0.05 N N N N Ke Santos2019
KOI-778         - 4149 -0.32  35.19  5.15 P   3.97  0.67 +0.25 N N N N Ke Santos2019
KOI-781         - 3688 +0.00  36.17  2.64 P   5.09  0.74 +0.09 N N N N Ke Santos2019
KOI-784         - 4077 -0.24  23.05  1.78 P   3.15  0.38 +0.19 N N N N Ke Santos2019
KOI-812         - 3950 -0.46  38.77  3.96 P   7.80  1.43 -0.07 N N N N Ke Santos2019
KOI-817         - 3747 +0.10  15.32  1.19 P   0.91  0.28 +0.01 N N N N Ke Santos2019
KOI-818         - 3692 +0.28  33.75  2.36 P   4.60  0.63 +0.53 N N N N Ke Santos2019
KOI-854         - 3593 +0.26  19.93  1.44 P   1.52  0.32 +0.11 N N N N Ke Santos2019
KOI-870         - 4072 -0.18  17.84  1.28 P   1.91  0.46 +0.13 N N N N Ke Santos2019
KOI-886         - 3713 -0.12  34.22  2.35 P   4.83  0.67 -0.03 N N N N Ke Santos2019
KOI-899         - 3561 +0.00  36.17  3.32 P   3.86  0.74 +0.06 N N N N Ke Santos2019
KOI-936         - 3582 +0.18  34.46  3.04 P   3.82  0.66 +0.42 N N N N Ke Santos2019
KOI-947         - 3755 -0.26  25.58  2.19 P   3.40  0.47 -0.09 N N N N Ke Santos2019
KOI-952         - 3731 -0.02  36.94  3.45 P   5.60  0.96 +0.09 N N N N Ke Santos2019
KOI-1078        - 3789 -0.34  23.05  2.22 P   3.06  0.54 -0.13 N N N N Ke Santos2019
KOI-1085        - 3975 -0.34  39.86  3.07 P   8.17  1.23 +0.25 N N N N Ke Santos2019
KOI-1141        - 3968 -0.14  17.84  1.40 P   1.90  0.53 +0.12 N N N N Ke Santos2019
KOI-1146        - 3569 -0.16  24.71  2.07 P   2.13  0.36 -0.12 N N N N Ke Santos2019
KOI-1201        - 3683 -0.22  28.98  2.34 P   3.61  0.54 -0.17 N N N N Ke Santos2019
KOI-1202        - 4109 -0.02  36.43  3.04 P   4.95  0.76 +0.19 N N N N Ke Santos2019
KOI-1266        - 3823 -0.20  29.59  2.80 P   4.44  0.74 -0.04 N N N N Ke Santos2019
KOI-1298        - 4141 -0.20  18.09  1.33 P   2.02  0.46 +0.15 N N N N Ke Santos2019
KOI-1403        - 3976 -0.20  29.18  2.26 P   4.94  0.74 +0.16 N N N N Ke Santos2019
KOI-1404        - 3751 -0.24  33.52  3.75 P   4.94  0.95 -0.17 N N N N Ke Santos2019
KOI-1408        - 3957 -0.16  24.37  2.31 P   3.72  0.64 +0.15 N N N N Ke Santos2019
KOI-1427        - 3883 -0.24  33.98  1.92 P   5.96  0.74 +0.10 N N N N Ke Santos2019
KOI-1515        - 4042 -0.62  40.69  1.07 P   7.71  0.71 +0.25 N N N N Ke Santos2019
KOI-1584        - 4166 -0.06  31.49  2.28 P   3.48  0.32 +0.16 N N N N Ke Santos2019
KOI-1588        - 4132 -0.30  30.63  2.62 P   3.65  0.38 +0.23 N N N N Ke Santos2019
KOI-1649        - 3871 +0.07  26.12  2.28 P   3.90  0.60 +0.26 N N N N Ke Santos2019
KOI-1702        - 3364 -0.06  67.97  5.38 P   3.82  0.57 +0.10 N N N N Ke Santos2019
KOI-1843        - 3706 +0.26  34.22  2.80 P   4.79  0.74 +0.53 N N N N Ke Santos2019
KOI-1867        - 3716 +0.04  25.58  2.13 P   3.28  0.44 +0.15 N N N N Ke Santos2019
KOI-1868        - 3826 -0.06  24.71  1.91 P   3.48  0.46 +0.12 N N N N Ke Santos2019
KOI-1880        - 3951 -0.16  18.86  1.43 P   2.22  0.57 +0.14 N N N N Ke Santos2019
KOI-1907        - 3597 +0.40  17.96  1.31 P   1.26  0.35 +0.19 N N N N Ke Santos2019
KOI-1940        Y 3738 +0.00  18.34  1.39 P                    Y N N N Ke Santos2019
KOI-2006        - 3758 +0.00  28.19  2.06 P   3.83  0.50 +0.13 N N N N Ke Santos2019
KOI-2036        - 3757 +0.18  31.93  2.33 P   4.59  0.65 +0.47 N N N N Ke Santos2019
KOI-2057        - 3974 -0.06  29.79  2.20 P   5.11  0.74 +0.22 N N N N Ke Santos2019
KOI-2058        - 3746 +0.00  21.96  1.90 P   2.72  0.55 +0.08 N N N N Ke Santos2019
KOI-2090        - 3879 +0.32  36.17  2.58 P   6.57  0.93 +0.35 N N N N Ke Santos2019
KOI-2130        - 3967 +0.06  27.04  2.00 P   4.36  0.63 +0.28 N N N N Ke Santos2019
KOI-2156        - 3731 -0.28  27.80  1.96 P   3.68  0.45 -0.17 N N N N Ke Santos2019
KOI-2179        - 3825 +0.07  19.25  1.53 P   2.21  0.61 +0.15 N N N N Ke Santos2019
KOI-2191        - 3867 +0.10  17.47  1.28 P   1.65  0.48 +0.10 N N N N Ke Santos2019
KOI-2238        - 3810 -0.02  14.79  1.12 P   1.13  0.21 +0.02 N N N N Ke Santos2019
KOI-2329        - 3821 -0.28  34.46  1.15 P   5.62  0.56 -0.07 N N N N Ke Santos2019
KOI-2418        - 3576 +0.16  17.47  1.48 P   1.33  0.32 -0.03 N N N N Ke Santos2019
KOI-2453        Y 3462 -0.42  59.17  5.71 P   5.71  1.01 -1.46 N N N N Ke Santos2019
KOI-2480        - 3993 -0.20  32.15  2.42 P   5.72  0.83 +0.21 N N N N Ke Santos2019
KOI-2588        - 4102 -0.14  28.78  2.04 P   3.73  0.40 +0.21 N N N N Ke Santos2019
KOI-2626        - 3554 -0.04  31.92  2.85 P   2.87  0.67 -0.04 N N N N Ke Santos2019
KOI-2650        - 3765 +0.02  19.66  1.57 P   2.11  0.62 +0.07 N N N N Ke Santos2019
KOI-2662        - 3605 +0.07  33.06  3.01 P   3.76  0.68 +0.20 N N N N Ke Santos2019
KOI-2715        - 3640 +0.21  43.02  4.33 P   6.26  1.14 +0.60 N N N N Ke Santos2019
KOI-2764        - 4039 -0.16  27.04  1.99 P   4.06  0.55 +0.23 N N N N Ke Santos2019
KOI-2793        - 3698 -0.20  19.25  1.57 P   1.76  0.57 -0.03 N N N N Ke Santos2019
KOI-2839        - 3941 -0.04  17.72  1.42 P   1.82  0.53 +0.11 N N N N Ke Santos2019
KOI-2862        - 3678 +0.26  17.59  1.28 P   1.20  0.39 +0.10 N N N N Ke Santos2019
KOI-2926        - 3891 +0.21  24.20  1.82 P   3.56  0.49 +0.40 N N N N Ke Santos2019
KOI-2992        - 3952 -0.10  14.69  1.04 P   1.13  0.22 +0.06 N N N N Ke Santos2019
KOI-3090        - 3729 +0.06  27.04  2.12 P   3.55  0.46 +0.24 N N N N Ke Santos2019
KOI-3094        - 3805 -0.10  35.68  2.50 P   5.83  0.82 +0.07 N N N N Ke Santos2019
KOI-3102        - 3773 -0.80  30.63  3.05 P   4.41  0.79 -1.20 N N N N Ke Santos2019
KOI-3144        - 3675 -0.32  33.52  2.76 P   4.41  0.71 -0.48 N N N N Ke Santos2019
KOI-3282        - 3899 -0.20  17.96  1.35 P   1.86  0.53 +0.08 N N N N Ke Santos2019
KOI-4087        - 4133 -0.30  17.47  1.41 P   1.83  0.46 +0.16 N N N N Ke Santos2019
KOI-4252        - 3872 +0.12  30.63  2.31 P   4.98  0.73 +0.37 N N N N Ke Santos2019
KOI-4419        - 3939 -0.20  24.03  2.31 P   3.61  0.64 +0.14 N N N N Ke Santos2019
KOI-4777        - 3396 -0.10  43.62  3.16 P   2.84  0.28 -0.12 N N N N Ke Santos2019
KOI-4875        - 3880 +0.14  30.00  2.08 P   4.85  0.67 +0.34 N N N N Ke Santos2019
KOI-4957        - 3747 +0.00  16.08  1.31 P                    Y N N N Ke Santos2019
KOI-5162        Y 3697 -0.30  21.51  1.75 P   2.43  0.57 -0.09 N N N N Ke Santos2019
KOI-5228        - 3434 +0.00  52.96  3.61 P   4.05  0.55 +0.10 N N N N Ke Santos2019
KOI-5387        - 4192 -0.30  38.77  3.20 P   3.72  0.35 +0.23 N N N N Ke Santos2019
KOI-5644        - 3732 +0.00  17.60  1.37 P                    Y N N N Ke Santos2019
KOI-5692        - 4147 +0.44  42.72  6.64 P   5.15  1.22 -0.76 N N N N Ke Santos2019
KOI-5831        - 4031 -0.10  31.49  2.67 P   5.24  0.83 +0.24 N N N N Ke Santos2019
KOI-5879        - 3827 -0.40  11.37  0.78 P   0.95             N Y N N Ke Santos2019
KOI-5930        - 3358 +0.00  44.54  3.05 P   2.82  0.00 +0.12 N N N N Ke Santos2019
KOI-5966        - 4071 +0.00  14.19  1.03 P                    Y N N N Ke Santos2019
KOI-6276        - 3628 -0.20  18.86  1.43 P   1.38  0.36 -0.00 N N N N Ke Santos2019
KOI-6568        - 3914 -0.20  32.60  2.72 P   5.76  0.92 +0.08 N N N N Ke Santos2019
KOI-6752        - 4183 -0.26  28.58  2.11 P   3.22  0.29 +0.20 N N N N Ke Santos2019
KOI-6863        - 3236 +0.00   3.45  0.24 P                    Y N N N Ke Santos2019
KOI-7182        - 4199 +0.44  24.20  2.07 P   2.93  0.28 +0.24 N N N N Ke Santos2019
KOI-7319        - 3761 +0.00  42.13  3.47 P   7.19  1.14 +0.13 N N N N Ke Santos2019
KOI-7408        - 3900 -0.10   2.86  0.20 P                    Y N N N Ke Santos2019
KOI-7562        - 4144 +0.00  21.84  2.10 P                    Y N N N Ke Santos2019
KOI-7592        - 3761 +0.00  36.94  3.20 P   5.83  0.95 +0.13 N N N N Ke Santos2019
KOI-7617        - 3578 -0.20  19.79  1.47 P   1.52  0.29 -0.08 N N N N Ke Santos2019
KOI-7630        - 3905 -0.20  25.40  1.86 P   3.86  0.54 +0.14 N N N N Ke Santos2019
KOI-7793        - 3799 -0.10  34.22  2.26 P   5.41  0.73 +0.04 N N N N Ke Santos2019
KOI-8007        - 3391 +0.00  33.75  2.51 P   2.65             N Y N N Ke Santos2019
KOI-8012        - 3374 -0.36  26.85  2.12 P   2.91             N Y N N Ke Santos2019
KOI-8037        - 3704 -0.20   2.39  0.17 P                    Y N N N Ke Santos2019

